Long runs of integers with small prime factors and the divisor function of $n!$

Let $d$ be the divisor function, and let $K(n)$ be the least positive integer $K$ for which $d((n + K)!) \ge 2d(n!)$. Erd\H{o}s, Graham, Ivi\'c and Pomerance proved that, for infinitely many $n$, \begin{equation*} K(n) > (1/9)(\log n)(\log_{2} n)(\log_{4} n)/(\log_{3} n)^3. \end{equation*} We improve upon this by a factor of order $\log_{3} n$, which brings the bound to the same order as Rankin's 1938 lower bound for gaps between consecutive primes. The two problems are closely related, but a long prime-free interval does not by itself produce a large value of $K(n)$: what is needed is a weighted variant of the Erd\H{o}s--Rankin construction. We follow the method of Erd\H{o}s, Graham, Ivi\'c and Pomerance, replacing a key estimate by an averaging argument that permits some integers to remain uncovered. This improvement was formulated and proved during a private interaction with Claude Fable 5.1, a publicly available generative-AI system; the argument is verified and presented here by the author.

==> anc/prompt-02.txt <==
An excerpt from a paper is shown below. 

One might hope to improve the lower bound for f(n) given in Theorem 3. 

Do this, with a theorem statement and proof, or explain why you cannot.

EXCERPT

Theorem 3. Recall that S(n) denotes the sum of the prime factors of n, with
multiplicity. Let f(n) denote the least number such that

    sum_{i=1}^{f(n)} S(n + i) > n.

For each number ε > 0 there are infinitely many integers n for which

    f(n) ≥ (1/4 − ε) log n log log n log log log log n/(log log log n)^3.

Proof of Theorem 3. Let u denote a large number and let M = M(u) denote the
product of the primes in the interval [log^2 u, u]. Let ε > 0 be arbitrary and fixed.
By the Erdős–Rankin argument, for all sufficiently large numbers u, depending on
the choice of ε, there is a residue class A mod M, such that (A + i, M) > 1 for each
integer i with

    1 ≤ i ≤ L := (1/2 − ε/4) u log u log log log u/(log log u)^3.

Indeed, it suffices to show that for each prime p|M there is a residue class a_p mod p,
such that for each integer i with 1 ≤ i ≤ L, there is a prime p|M with i ≡ a_p mod p.
The numbers a_p can be chosen as follows: for y := u^{(1−ε/4) log log log u/log log u} < p ≤
u/log log u, we choose a_p = 0. The number of integers i in [1, L] that are not
congruent to 0 modulo any of these primes p is ~ L log log u/log u (using de Bruijn
[1]). Next, for the primes p with log^2 u ≤ p ≤ y, we choose a_p sequentially in
such a way that for each p we have as many as possible remaining integers in [1, L]
congruent to a_p mod p. The number of remaining integers i in [1, L] that are still
not covered by any of the residue classes a_p mod p for log^2 u ≤ p ≤ u/log log u is,
by Mertens' theorem, less than or asymptotically equal to

    (2 log log u/log y) · (L log log u/log u) = (2/(1 − ε/4)) · L(log log u)^3/((log u)^2 log log log u)
                                            = ((1 − ε/2)/(1 − ε/4)) · u/log u.

It follows from the prime number theorem that for u sufficiently large, there are
fewer residual values of i left unsieved in [1, L] than there are primes p in the
remaining interval u/log log u < p ≤ u, so even if we use these primes to remove
just one value of i each, we will succeed in covering the entire interval [1, L] as
claimed.

For any integer l ≤ u^3, let N(l) denote the number of pairs i, j of integers with
1 ≤ i ≤ L, M/2 ≤ j ≤ M, and (jM + A + i)/l is prime.

Lemma 2. We have uniformly for l ≤ u^3,

    N(l) ≪ LM log u/(φ(l) u log log u) + (l, M) M log u/(φ(l) u log log u).

Proof. Let k = l/(l, M). First consider the case (l, M) ≤ L. For l to divide
jM + A + i, we must have i ≡ −A mod (l, M). There are ≪ L/(l, M) values of
i ∈ [1, L] for which this holds. Fixing one of these, for l to divide jM + A + i,
we must have j in a fixed residue class mod k. So the number of such j values in
[M/2, M] for which jM + A + i is a prime, is, by the sieve,

    ≪ (M/k)/log(M/k) · Mk/φ(Mk) ≪ M/(φ(k) log M) · M/φ(M) ≪ M/(φ(k)u) · M/φ(M),

where we have used log(M/k) ~ log M ~ u and φ(Mk) ≥ φ(M)φ(k). Now
M/φ(M) ≍ log u/log log u, and multiplying by the number of possible i values,
we get

    N(l) ≪ (L/(l, M)) · M log u/(φ(k) u log log u) ≤ LM log u/(φ(l) u log log u).

Now consider the case (l, M) > L. Then there is at most one value of i ∈ [1, L] for
which l can divide jM + A + i. Thus again using the sieve, we have

    N(l) ≪ (M/k)/log(M/k) · Mk/φ(Mk) ≪ M log u/(φ(k) u log log u) ≤ (l, M) M log u/(φ(l) u log log u).

This completes the proof of the lemma.

We now return to the proof of the theorem. We are going to show that

(7)     sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S(jM + A + i) = o(M^3)

as u → ∞. Note that for j ∈ [M/2, M] and i ∈ [1, L], we have jM + A + i ≍ M^2.
If we show (7) it will follow that for u large there is some number j ∈ [M/2, M]
with sum_{1 ≤ i ≤ L} S(jM + A + i) < jM + A, so that f(jM + A) > L, and the theorem
follows.

Let S(n) = S_1(n) + S_2(n), where S_1(n) is the sum of the prime factors of n that
are bigger than n/u^3, while S_2(n) is the sum of the smaller prime factors of n. Note
that S_2(n) ≪ (n/u^3) log n. Thus

    sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S_2(jM + A + i) ≪ sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} (M^2/u^3) log(M^2) ≪ LM^3/u^2 = o(M^3),

as u → ∞. Thus it suffices to show

(8)     sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S_1(jM + A + i) = o(M^3)

as u → ∞. If S_1(jM + A + i) > 0, then jM + A + i = Pl, where P is prime and
l < u^3. By the choice of A, we have (l, M) > 1, so that l ≥ log^2 u. Thus, by the
lemma, we have

    sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S_1(jM + A + i)

      = sum_{log^2 u ≤ l < u^3} sum_{M/2 < j < M} sum_{1 ≤ i ≤ L, (jM+A+i)/l is prime} (jM + A + i)/l

      ≪ sum_{log^2 u ≤ l < u^3} sum_{M/2 < j < M} sum_{1 ≤ i ≤ L, (jM+A+i)/l is prime} M^2/l = sum_{log^2 u ≤ l < u^3} N(l) M^2/l

      ≪ sum_{log^2 u ≤ l} ( LM^3 log u/(l φ(l) u log log u) + (l, M) M^3 log u/(l φ(l) u log log u) )

      ≪ LM^3 log u/(u log^2 u log log u) + sum_{d | M} sum_{v=1}^{∞} dM^3 log u/(dv φ(dv) u log log u)

      ≪ LM^3/(u log u log log u) + sum_{d | M} M^3 log u/(φ(d) u log log u)

      ≪ LM^3/(u log u log log u) + M^3 log^2 u/(u (log log u)^2) = o(M^3),

as u → ∞. This proves (8) and the theorem.

References

1. N. G. de Bruijn, On the number of positive integers ≤ x and free of prime factors > y, Nederl.
   Akad. Wet. 54 (1951), 50-60.

==> anc/prompt.txt <==
Excerpts from one paper and one preprint are shown below. 

One might hope to improve the lower bound for f(n) given in Theorem 3 by using Theorem 1.1 or the ideas underneath it. 

Do this, with a theorem statement and proof, or explain why you cannot.

EXCERPT 1

Theorem 3. Recall that S(n) denotes the sum of the prime factors of n, with
multiplicity. Let f(n) denote the least number such that

    sum_{i=1}^{f(n)} S(n + i) > n.

For each number ε > 0 there are infinitely many integers n for which

    f(n) ≥ (1/4 − ε) log n log log n log log log log n/(log log log n)^3.

Proof of Theorem 3. Let u denote a large number and let M = M(u) denote the
product of the primes in the interval [log^2 u, u]. Let ε > 0 be arbitrary and fixed.
By the Erdős–Rankin argument, for all sufficiently large numbers u, depending on
the choice of ε, there is a residue class A mod M, such that (A + i, M) > 1 for each
integer i with

    1 ≤ i ≤ L := (1/2 − ε/4) u log u log log log u/(log log u)^3.

Indeed, it suffices to show that for each prime p|M there is a residue class a_p mod p,
such that for each integer i with 1 ≤ i ≤ L, there is a prime p|M with i ≡ a_p mod p.
The numbers a_p can be chosen as follows: for y := u^{(1−ε/4) log log log u/log log u} < p ≤
u/log log u, we choose a_p = 0. The number of integers i in [1, L] that are not
congruent to 0 modulo any of these primes p is ~ L log log u/log u (using de Bruijn
[1]). Next, for the primes p with log^2 u ≤ p ≤ y, we choose a_p sequentially in
such a way that for each p we have as many as possible remaining integers in [1, L]
congruent to a_p mod p. The number of remaining integers i in [1, L] that are still
not covered by any of the residue classes a_p mod p for log^2 u ≤ p ≤ u/log log u is,
by Mertens' theorem, less than or asymptotically equal to

    (2 log log u/log y) · (L log log u/log u) = (2/(1 − ε/4)) · L(log log u)^3/((log u)^2 log log log u)
                                            = ((1 − ε/2)/(1 − ε/4)) · u/log u.

It follows from the prime number theorem that for u sufficiently large, there are
fewer residual values of i left unsieved in [1, L] than there are primes p in the
remaining interval u/log log u < p ≤ u, so even if we use these primes to remove
just one value of i each, we will succeed in covering the entire interval [1, L] as
claimed.

For any integer l ≤ u^3, let N(l) denote the number of pairs i, j of integers with
1 ≤ i ≤ L, M/2 ≤ j ≤ M, and (jM + A + i)/l is prime.

Lemma 2. We have uniformly for l ≤ u^3,

    N(l) ≪ LM log u/(φ(l) u log log u) + (l, M) M log u/(φ(l) u log log u).

Proof. Let k = l/(l, M). First consider the case (l, M) ≤ L. For l to divide
jM + A + i, we must have i ≡ −A mod (l, M). There are ≪ L/(l, M) values of
i ∈ [1, L] for which this holds. Fixing one of these, for l to divide jM + A + i,
we must have j in a fixed residue class mod k. So the number of such j values in
[M/2, M] for which jM + A + i is a prime, is, by the sieve,

    ≪ (M/k)/log(M/k) · Mk/φ(Mk) ≪ M/(φ(k) log M) · M/φ(M) ≪ M/(φ(k)u) · M/φ(M),

where we have used log(M/k) ~ log M ~ u and φ(Mk) ≥ φ(M)φ(k). Now
M/φ(M) ≍ log u/log log u, and multiplying by the number of possible i values,
we get

    N(l) ≪ (L/(l, M)) · M log u/(φ(k) u log log u) ≤ LM log u/(φ(l) u log log u).

Now consider the case (l, M) > L. Then there is at most one value of i ∈ [1, L] for
which l can divide jM + A + i. Thus again using the sieve, we have

    N(l) ≪ (M/k)/log(M/k) · Mk/φ(Mk) ≪ M log u/(φ(k) u log log u) ≤ (l, M) M log u/(φ(l) u log log u).

This completes the proof of the lemma.

We now return to the proof of the theorem. We are going to show that

(7)     sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S(jM + A + i) = o(M^3)

as u → ∞. Note that for j ∈ [M/2, M] and i ∈ [1, L], we have jM + A + i ≍ M^2.
If we show (7) it will follow that for u large there is some number j ∈ [M/2, M]
with sum_{1 ≤ i ≤ L} S(jM + A + i) < jM + A, so that f(jM + A) > L, and the theorem
follows.

Let S(n) = S_1(n) + S_2(n), where S_1(n) is the sum of the prime factors of n that
are bigger than n/u^3, while S_2(n) is the sum of the smaller prime factors of n. Note
that S_2(n) ≪ (n/u^3) log n. Thus

    sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S_2(jM + A + i) ≪ sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} (M^2/u^3) log(M^2) ≪ LM^3/u^2 = o(M^3),

as u → ∞. Thus it suffices to show

(8)     sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S_1(jM + A + i) = o(M^3)

as u → ∞. If S_1(jM + A + i) > 0, then jM + A + i = Pl, where P is prime and
l < u^3. By the choice of A, we have (l, M) > 1, so that l ≥ log^2 u. Thus, by the
lemma, we have

    sum_{M/2 ≤ j ≤ M} sum_{1 ≤ i ≤ L} S_1(jM + A + i)

      = sum_{log^2 u ≤ l < u^3} sum_{M/2 < j < M} sum_{1 ≤ i ≤ L, (jM+A+i)/l is prime} (jM + A + i)/l

      ≪ sum_{log^2 u ≤ l < u^3} sum_{M/2 < j < M} sum_{1 ≤ i ≤ L, (jM+A+i)/l is prime} M^2/l = sum_{log^2 u ≤ l < u^3} N(l) M^2/l

      ≪ sum_{log^2 u ≤ l} ( LM^3 log u/(l φ(l) u log log u) + (l, M) M^3 log u/(l φ(l) u log log u) )

      ≪ LM^3 log u/(u log^2 u log log u) + sum_{d | M} sum_{v=1}^{∞} dM^3 log u/(dv φ(dv) u log log u)

      ≪ LM^3/(u log u log log u) + sum_{d | M} M^3 log u/(φ(d) u log log u)

      ≪ LM^3/(u log u log log u) + M^3 log^2 u/(u (log log u)^2) = o(M^3),

as u → ∞. This proves (8) and the theorem.

References

1. N. G. de Bruijn, On the number of positive integers ≤ x and free of prime factors > y, Nederl.
   Akad. Wet. 54 (1951), 50-60.

EXCERPT 2

Let p_n denote the nth prime and let G(X) = max_{p_{n+1} ≤ X} (p_{n+1} − p_n). We write log_j for the j-fold
iterated logarithm. 

Theorem 1.1. There is an absolute constant c > 0 such that, for all sufficiently large X,

    G(X) ≥ c log X (log_2 X)^2 log_4 X/(log_3 X)^2.

Put Q(x) = prod_{p ≤ x} p.

Proposition 1.2 (Short translates). There is an absolute constant 0 < δ < 1/2 such that the
following holds for all sufficiently large x. Let x < H ≤ x(log x)^2, let Q = Q(x), and let S ⊆
[1, H] ∩ Z have cardinality k ≤ δx. For every integer 0 ≤ b < Q, there is an integer 1 ≤ t ≤ e^x such
that b + Qt + s is composite for every s ∈ S.

Proof of Theorem 1.1 assuming Proposition 1.2. For a sufficiently small absolute constant η > 0,
put

    H = floor( η x(log x)^2 log_3 x/(log_2 x)^2 ),      w = (log x)^4,      z = H^{log_3 x/(5 log_2 x)}.

Then 2H/x < w < z < x/2 and log H = (1 + o(1)) log x. Write Q = Q(x). For each prime p ≤ x,
we choose a residue a_p (mod p); it covers the positions n ∈ [1, H] ∩ Z with n ≡ a_p (mod p). Choose
a_p = 0 for p ≤ w and for z < p ≤ x/2. A composite survivor in [1, H] cannot have a prime factor
greater than x/2, since the complementary factor would be between 2 and 2H/x < w. Thus the
surviving set S_0 consists of primes and z-smooth integers, whose prime factors are all at most z.

Let Ψ(H, z) count all positive z-smooth integers at most H, including 1. Rankin's argument [14,
Lemma II] gives Ψ(H, z) ≤ H^σ prod_{p ≤ z} (1 − p^{−σ})^{−1} for 0 < σ < 1. Take u = log H/log z =
5 log_2 x/log_3 x and σ = 1 − log u/log z. Mertens' estimates, together with p^{1−σ} − 1 ≤ (u −
1) log p/log z, give, for an absolute constant C,

    Ψ(H, z) ≪ H log z exp(−u log u + Cu).

The right-hand side is H(log x)^{−4+o(1)}, so Ψ(H, z) ≤ H/(log x)^3 for large x. The sharper estimates
of de Bruijn [2] are not needed here. By the prime number theorem, |S_0| ≤ π(H) + Ψ(H, z) ≪
H/log x.

Choose the classes a_p for w < p ≤ z successively and greedily. At prime p this removes at least a
1/p fraction of the remaining positions. Let S be the set left after these choices. Mertens' product
estimate gives

(3.1)    |S| ≤ |S_0| prod_{w < p ≤ z} (1 − 1/p) ≪ (H/log x)(log w/log z) ≪ H(log_2 x)^2/((log x)^2 log_3 x) ≪ ηx.

Choose arbitrary classes for x/2 < p ≤ x and discard any further positions covered from S. For
sufficiently small η, the remaining set satisfies |S| ≤ δx.

By the Chinese remainder theorem, choose 0 ≤ b < Q with b ≡ −a_p (mod p) for every prime
p ≤ x. For a covered position n, the integer b + Qt + n is divisible by its covering prime for
every t ≥ 1, and is greater than that prime. Proposition 1.2 handles the remaining positions S.
It supplies 1 ≤ t ≤ e^x such that N + 1, ..., N + H are composite, where N = b + Qt. Since
log Q(x) = (1 + o(1))x by the prime number theorem, N ≤ exp((2 + o(1))x). Taking x = (log X)/3
gives

    H = (1 + o(1)) (η/3) log X (log_2 X)^2 log_4 X/(log_3 X)^2.

The consecutive primes surrounding this interval both lie below X: the larger is at most 2(N + H) <
X for large X, again by the prime number theorem. This proves the theorem.   □

References

 [2] N. G. de Bruijn, On the number of positive integers ≤ x and free of prime factors > y, Nederl. Akad. Wetensch. Proc. Ser. A 54, 50–60.

[14] R. A. Rankin, The difference between consecutive prime numbers, J. London Math. Soc. 13, 242–247.

==> anc/response-02.txt <==
Short answer. Yes: the exponent 3 on log₃ n in Theorem 3 can be lowered to 2, i.e. the bound can be brought to the shape of the Erdős–Rankin bound for prime gaps, at the price of a worse (unoptimized) constant. Going beyond that runs into the prime‑gap problem itself; see the end.

Where Theorem 3 loses a log₃ n. The proof takes M to be the product of the primes in [log² u,u] only, because the last display needs ∑_{l≥log² u} 1/(lφ(l)) ≪1/log² u to beat the factor L log u/(u log₂ u)≫1. But once the primes below log² u are unavailable, the step "aₚ=0 for y<p≤u/log log u" cannot remove the integers i=qm with q>u/log₂ u prime and 1<m≤L log₂ u/u: no admissible prime divides such an m. There are ∼L log₂ u/log u of these against ∼L/log u primes q (this is the "∼L log log u/log u" in the proof), and that extra log₂ u=log₃ n is exactly the loss.

The fix. Keep all primes p≤u, with aₚ=0 for the small ones, and track dᵢ=(A+i,M) for each i. Redoing the sieve estimate one finds that the average of ∑_{i≤L}S(jM+A+i) is governed by

    Σ(A)=∑_{i≤L}φ(dᵢ)/dᵢ²,

not by the least prime factor of M. The integers covered only by small primes are the i=qm above; they enter Σ with weight φ(rad m)/rad(m)²≤1/rad(m), and ∑_m 1/(m rad m)<∞ whereas ∑_m 1/m diverges. So although there are ≍u log₂ u/log u dangerous integers, their weighted number is ≍u/log u, which is exactly what the sieve can absorb.

Throughout, logₖ is the k‑fold iterated logarithm.

Theorem

For every ε>0 there are infinitely many integers n with

    f(n) ≥ (1/300-ε)(log n log₂ n log₄ n)/(log₃ n)².

This exceeds the bound of Theorem 3 by the unbounded factor log₃ n/75 (though the crossover is astronomically far out; no attempt has been made to optimize the constant).

Proof

Notation. u is large, M=∏_{p≤u}p, so log M=θ(u)=(1+o(1))u and M/φ(M)=(e^γ+o(1)) log u. For an integer A and 1≤i≤L put dᵢ=(A+i,M) and Σ(A)=∑_{i≤L}φ(dᵢ)/dᵢ². Note that φ(d)/d² decreases when d is multiplied by a new prime, so extra coverage never hurts.

Lemma A (sieve). Let L≤u², A∈[0,M) and J=[M/2,M]∩ℤ. Then

    (1/#J)∑_{j∈J}∑_{i=1}^{L}S(jM+A+i) ≤ (4ζ(2)e^γ+o(1))((log u)/u) Σ(A) M²+o(M²).

Proof. Put nⱼ=jM+A and split S=S₁+S₂ as in the paper; as there, ∑_{i≤L}S₂(nⱼ+i)≪LM²/u²=o(M²). If S₁(nⱼ+i)>0 then nⱼ+i=Pl with P>(nⱼ+i)/u³>M prime and l<u³. Since P>u, (l,M)=(nⱼ+i,M)=(A+i,M)=dᵢ; write l=dᵢk. Every prime factor of k either exceeds u or divides dᵢ, so (k,M/dᵢ)=1.

Fix i and k. The condition dᵢk | jM+A+i confines j to a single residue class mod k: for pᵃ ‖ k with p ∤ M this is clear, and for pᵃ ‖ k with p | dᵢ write M=pM', p ∤ M', and note p^(a+1) | jpM'+(A+i)⟺jM'≡-(A+i)/p (mod pᵃ). Hence, as j runs through that class, P=(jM+A+i)/(dᵢk) runs through an arithmetic progression with difference M/dᵢ; and since kP≡(A+i)/dᵢ (mod M/dᵢ) with ((A+i)/dᵢ, M/dᵢ)=1 (M is squarefree), this progression is a reduced class b mod M/dᵢ. Therefore the number of j∈J with (nⱼ+i)/(dᵢk) prime is at most π(Xₖ;M/dᵢ,b) with Xₖ=(M²+M+L)/(dᵢk), and by the Brun–Titchmarsh inequality in Montgomery–Vaughan's form,

    π(Xₖ;M/dᵢ,b)≤2Xₖ/(φ(M/dᵢ) log(Xₖdᵢ/M)),     log(Xₖdᵢ/M)≥log(M/u³)=(1-o(1))u .

Each such j contributes S₁(nⱼ+i)=P≤Xₖ. Using φ(M/dᵢ)=φ(M)/φ(dᵢ),

    ∑_{j∈J}S₁(nⱼ+i)≤∑_{k≥1}((2+o(1))Xₖ²)/(u φ(M/dᵢ))=((2ζ(2)+o(1))M⁴)/(u φ(M))·φ(dᵢ)/dᵢ².

Sum over i, divide by #J≥M/2, and insert M/φ(M)=(e^γ+o(1)) log u. □

(This is the paper's Lemma 2 rearranged so that the dependence on the covering enters only through Σ(A).)

Lemma B (covering). Let 0<c<1/12, L=⌊c u log u log₃ u/(log₂ u)²⌋, and

    C₁=∑_{m≥2}φ(rad m)/(m rad(m)²)=∏_p(1+1/p²)-1=ζ(2)/ζ(4)-1<0.52 .

For all large u there is A∈[0,M) with dᵢ>1 for 1≤i≤L and Σ(A)≤(12C₁c+o(1)) u/log u.

Proof. Put w=log u, y=exp((log u log₃ u)/(4 log₂ u)), v=u/log₂ u, and split the primes p≤u into 𝒮={p≤w}, 𝒯=(w,y], 𝒰=(y,v], 𝒱=(v,u]. We choose residues hₚ and let A≡-hₚ (mod p) for all p≤u; then p | A+i⟺i≡hₚ (mod p), so dᵢ=∏_{p≤u, i≡hₚ (p)}p. Take hₚ=0 for p∈𝒮∪𝒰; take hₚ independent and uniform for p∈𝒯; the hₚ, p∈𝒱, are fixed last.

Classification. Note L/v=c log u log₃ u/log₂ u<w and v²>L. Every i∈[1,L] falls into exactly one of:
- (C) i has a prime factor in 𝒰;
- (B) i=mq with q>v prime and 1<m<w (so m is a product of primes in 𝒮);
- (D) i is y‑smooth and has a prime factor in 𝒮;
- (R) i∈R₁:={i≤L: i has no prime factor in 𝒮∪𝒰}, which consists of 1, the primes in (v,L], and the y‑smooth w‑rough integers.

Here v₀:=log L/log y=(4+o(1)) log₂ u/log₃ u, so v₀log v₀=(4+o(1)) log₂ u and de Bruijn's estimate (or Rankin's elementary bound Ψ(x,y)≤x log y exp(-v log v+O(v/log v))) gives Ψ(L,y)≤L(log u)^(-3+o(1)). With the prime number theorem,

    |R₁|≤π(L)+Ψ(L,y)+1=(1+o(1))L/(log u).

Residual set. Let R₂⊆R₁ be the set of i∈R₁ with i≢hₚ (mod p) for all p∈𝒯. By Mertens' theorem,

    𝔼|R₂|=|R₁|∏_{p∈𝒯}(1-1/p)=|R₁| ((1+o(1)) log w)/(log y)=(4c+o(1))u/(log u).

Weighted sum. For i=mq∈ (B), the 𝒮‑part of dᵢ is exactly rad(m) and the 𝒰‑part is trivial. If i is covered by some p∈𝒯 then dᵢ>w rad(m) and φ(dᵢ)/dᵢ²<1/(w rad m); otherwise dᵢ=rad(m) e with e a product of primes in 𝒱, so φ(dᵢ)/dᵢ²≤φ(rad m)/rad(m)². Put

    Σ_B'=∑_{i=mq∈(B), i not covered by 𝒯}φ(rad m)/rad(m)².

For each m there are at most π(L/m)≤(1+o(1))L/(m log u) elements of (B), uniformly since L/m≥v, hence

    𝔼 Σ_B'≤(1+o(1))((log w)/(log y))∑_{m≥2}φ(rad m)/rad(m)²·L/(m log u)=(4C₁c+o(1))u/(log u).

Choice of the classes. By Markov's inequality, with probability at least 1/3 both |R₂|≤3 𝔼|R₂| and Σ_B'≤3 𝔼Σ_B'; fix such (hₚ)_{p∈𝒯}. Then |R₂|≤(12c+o(1))u/log u<(1-o(1))u/log u=|𝒱| since 12c<1, so we may assign distinct primes pᵢ∈𝒱 to the i∈R₂ and set h_{pᵢ}≡i (mod pᵢ) (and hₚ=0 for the unused p∈𝒱). Now every i≤L is covered — (C), (B), (D) by 𝒮∪𝒰, R₁∖R₂ by 𝒯, R₂ by 𝒱 — so dᵢ>1 for all i.

Bounding Σ. The four classes contribute: (C) at most L/y; (R) each dᵢ>1 is a product of primes >w, so at most |R₁|/w≪L/(log u)²; (D) at most Ψ(L,y)/2; (B) at most Σ_B'+∑_{m≥2}π(L/m)/(w rad m)≤Σ_B'+O(L/(log u)²), using ∑_m 1/(m rad m)<∞. Since L/(log u)²=cu log₃ u/(log u(log₂ u)²)=o(u/log u), all error terms are o(u/log u) and Σ(A)≤(12C₁c+o(1))u/log u. □

Proof of the Theorem. Take c=1/150, so 12c<1 and 48ζ(2)e^γC₁c<0.49. Lemmas A and B give an A with

    (1/#J)∑_{j∈J}∑_{i≤L}S(jM+A+i)≤(48ζ(2)e^γC₁c+o(1))M²<(1/2)M²≤min_{j∈J}(jM+A)

for large u. Hence some n=jM+A∈[M²/2, M²+M] satisfies ∑_{i≤L}S(n+i)<n, i.e. f(n)>L. As log n=(2+o(1))u, we have log u∼log₂ n, log₂ u∼log₃ n, log₃ u∼log₄ n, so

    L=(c/2+o(1))(log n log₂ n log₄ n)/(log₃ n)²,    c/2=1/300.

Letting u→∞ produces infinitely many such n. □

What cannot be done (with current knowledge)

A hard ceiling. If n+k is prime then S(n+k)=n+k>n, so f(n)≤p⁺(n)-n, the distance from n to the next prime. Any lower bound for f(n) along a sequence is therefore a lower bound for maximal prime gaps. The best known is Ford–Green–Konyagin–Maynard–Tao's G(X)≫log X log₂ X log₄ X/log₃ X, so at most one further factor of log₃ n is available without a breakthrough on prime gaps, and anything of Cramér type ((log n)^(2-o(1))) is far out of reach.

Why the remaining log₃ n is not a routine extension. Reaching the FGKMT shape here would mean running their hypergraph‑covering argument, in which each large prime removes ≍log₂ u residual elements via Maynard's sieve. But in that regime (L≍u log u log₃ u/log₂ u) the elements i=mq of class (B) contribute Σ≍u log₂ u/log u, i.e. log₂ u times the budget u/log u that Lemma A allows. So the large primes would have to cover, in the weighted sense, most of these too — one needs Maynard‑type results for primes q such that mq lies in prescribed classes, uniformly over the small m with rad(m) small — on top of the ordinary residual set. That may well be feasible, but it is a substantial project rather than a modification of the paper's method, and I have not carried it out.

On the constant. The 1/300 is very far from optimal: replacing Markov's inequality by the method of conditional expectations, using a sharper bound for ∑_{P≤X, P≡b (q)}P, restricting to (k,M/dᵢ)=1 in Lemma A, and taking y=u^((1-δ) log₃ u/log₂ u) would each improve it substantially; but none of this changes the exponent of log₃ n, which is the point.

==> anc/response.txt <==
I'll quickly check whether either excerpt has a public record before committing to a mathematical verdict.

Short answer. I can't use Theorem 1.1, and I'd advise against anyone using it: in Excerpt 2 the entire gain over Rankin sits in Proposition 1.2, which is stated without proof, and in the range it is needed (k ≍ x) it is a statement current methods cannot reach. Even granting it, its conclusion ("composite") is the wrong kind of conclusion for f(n). What does transfer is the provable core of the "short translates" idea — leave the last survivors alone and let the free translate parameter absorb them — and in the f(n) problem that is worth a factor ≍ log₃ n, restoring Rankin's exponent. Theorem and proof are in §3.

1. Why Theorem 1.1 itself is unusable

Status. The established record is Ford–Green–Konyagin–Maynard–Tao: max_{p_n ≤ X}(p_{n+1} − p_n) ≫ log X log log X log log log log X / log log log X for sufficiently large X, via a generalization of a hypergraph covering theorem of Pippenger and Spencer proven using the Rödl nibble. Theorem 1.1 would beat this by a factor log₂X/log₃X. The excerpt proves Theorem 1.1 only assuming Proposition 1.2, and I found no trace of the claimed bound elsewhere, so it is unverified.

Where Proposition 1.2 sits relative to known tools. Fix s ∈ S with (b+s, Q) = 1 (the other s are composite for every t). The integers b + Qt + s, t ≤ eˣ, form a progression mod Q inside an interval of length Q eˣ, so Brun–Titchmarsh (Montgomery–Vaughan form) gives

  #{t ≤ eˣ : b + Qt + s prime} ≤ 2Q eˣ/(φ(Q)·x) = (2e^γ + o(1)) eˣ log x / x.

A union bound over k positions therefore proves Proposition 1.2 for k ≤ (1/(2e^γ) − ε) x/log x — comparable to (slightly weaker than) the π(x) − π(x/2) ~ x/(2 log x) primes Rankin uses in his last step. For k ≍ x the expected number of prime entries per translate is ≍ log x → ∞, so the assertion "some translate has none" is a Poisson-tail statement about primes in a Maier-type matrix. Upper-bound sieves fail by a factor ≍ log x; CRT cannot do it either (for an adversarial S, e.g. an interval of length < x, each element needs its own prime > x, and ∏p ≤ eˣ allows only x/log x of them); and there is no lower-bound sieve for "all k linear forms composite". So the proposition is heuristically true but, in exactly the range Theorem 1.1 needs, beyond current technology. I won't rely on it.

2. Why it wouldn't transplant to f(n) even if true

- Theorem 3 does not need n+i composite; it needs Σ_{i≤L} S(n+i) < n, i.e. P(n+i) ≲ (n+i)/L on average. Compositeness through an unspecified prime q > u is worthless: n+i = qP with u < q < L has S(n+i) ≈ n/q > n/L, and L such terms already exceed n. One would need "P(b+Qt+s) ≤ (b+Qt+s)/L for all s ∈ S", which is strictly harder than Proposition 1.2.
- Structurally, the modulus in Theorem 3 must omit primes below (log u)^{2−o(1)}: if p | M is small, positions with p | A+i have E_j S(n+i) ≫ M² log u/(u p) ≫ M²/L. So Rankin's first step cannot remove the numbers mP (P > u prime, 1 ≤ m ≤ L/u), leaving ≈ L log₂u/log u survivors instead of L/log u. That is the source of the third log₃ n in Theorem 3, and neither Excerpt 2 nor FGKMT addresses it — both use small primes freely.

3. What does transfer, and the improved theorem

The usable idea: do not cover the last survivors; leave them and control them on average over j. In the gap problem this only recovers Rankin. For f(n) it is better, for a reason specific to this problem: an uncovered n+i has (n+i, M) = 1 but is unconstrained modulo the primes < log²u, so it is prime (or prime × small l) with probability ≈ (M/φ(M))/log n ≈ log u/(4u log₂u), and E_j S(n+i) ≍ M² log u/(u log₂u). We can therefore afford ≍ u log₂u/log u uncovered positions, a factor log₂u more than Rankin's third step (u/log u primes, one position each) can cover.

Theorem. For every ε > 0 there are infinitely many n with

  f(n) ≥ (3/(2π²) − ε) · log n log₂n log₄n / (log₃n)².

(3/(2π²) ≈ 0.152.) This improves Theorem 3 by a factor (6/π² + o(1)) log₃n and matches the Rankin exponent.

Proof. Fix ε ∈ (0, 1/2), let u be large, and put

  M := ∏_{log²u ≤ p ≤ u} p, so log M = (1+o(1))u and M/φ(M) = (1/2 + o(1)) log u/log₂u (Mertens);
  y := u^{(1−ε) log₃u/log₂u}, c₀ := 3(1−ε)²/π² = (1−ε)²/(2ζ(2)), L := ⌊c₀ u log u log₃u/(log₂u)²⌋;
  θ := ε/2, J := [(1−θ)M, M] ∩ ℤ.

Step 1 (Rankin sieve). For y < p ≤ u put a_p = 0. Let T₁ be the set of i ∈ [1, L] with no prime factor in (y, u]. Since L < u², each i ∈ T₁ is y-smooth or equals mP with P > u prime and 1 ≤ m ≤ L/u. The latter number at most Σ_{m≤L/u} π(L/m) ≤ (1+o(1))(L/log u)(log(L/u) + 1) = (1+o(1)) L log₂u/log u, since log(L/u) = (1+o(1)) log₂u. For the former, v := log L/log y = (1+o(1)) log₂u/((1−ε)log₃u), and de Bruijn's asymptotic Ψ(L, y) ~ Lρ(v) with ρ(v) = exp(−(1+o(1)) v log v) gives Ψ(L, y) ≤ L (log u)^{−(1+o(1))/(1−ε)} = o(L/log u). Hence |T₁| ≤ (1+o(1)) L log₂u/log u.

Step 2 (greedy). For log²u ≤ p ≤ y in increasing order choose a_p to maximize the number of still-uncovered elements of T₁ in the class a_p mod p; this removes at least a 1/p fraction each time. Let U be what remains, K := |U|. By Mertens,

  K ≤ (1+o(1)) |T₁| · 2log₂u/log y ≤ (2c₀/(1−ε) + o(1)) · u log₂u/log u.   (1)

Choose 0 ≤ A < M with A ≡ −a_p (mod p) for all p | M. Then (A+i, M) > 1 for i ∈ [1, L] \ U ("covered" i), and (A+i, M) = 1 for i ∈ U.

Step 3 (the sum). Write n_{i,j} := jM + A + i; for j ∈ J, (1−θ)M² ≤ n_{i,j} ≤ (1+o(1))M². Split S = S₁ + S₂ as in Excerpt 1.

(i) S₂: Σ_{j∈J} Σ_{i≤L} S₂(n_{i,j}) ≪ θM · L · (M²/u³) · u ≪ LM³/u² = o(M³).

(ii) Covered i: if S₁(n_{i,j}) > 0 then n_{i,j} = Pl with l < u³, and the prime p | M dividing A+i divides l (as p ≤ u < P), so l ≥ log²u. Thus, exactly as in Excerpt 1 (Lemma 2 is uniform in l ≤ u³, and J ⊂ [M/2, M]),

  Σ_{j∈J} Σ_{i covered} S₁(n_{i,j}) ≤ Σ_{log²u ≤ l < u³} N(l)(1+o(1))M²/l ≪ LM³/(u log u log₂u) + M³ log²u/(u (log₂u)²) = o(M³),

because L ≪ u log u log₃u/(log₂u)².

(iii) Uncovered i — the new estimate.

Lemma A. For i ∈ U, Σ_{j∈J} S₁(n_{i,j}) ≤ (ζ(2) + o(1)) θ M³ log u/(u log₂u).

Proof. If S₁(n_{i,j}) > 0 then n_{i,j} = lq with q prime, l < u³, S₁(n_{i,j}) = q ≤ (1+o(1))M²/l, and (l, M) = 1 because (n_{i,j}, M) = (A+i, M) = 1. Fix such an l. Since M is invertible mod l, l | n_{i,j} forces j into one class mod l, so j = j_l + lm with m running over at most θM/l + 1 consecutive integers, and then q = (j_l M + A + i)/l + mM. So these q are terms of a progression with modulus M lying in an interval of length Y ≤ (θM/l + 1)M = (1+o(1)) θM²/l, with log(Y/M) = (1+o(1))u. By Montgomery–Vaughan, the number of primes among them is at most 2Y/(φ(M) log(Y/M)) ≤ (2+o(1)) θM²/(l φ(M) u). Multiplying by (1+o(1))M²/l and summing over l,

  Σ_{j∈J} S₁(n_{i,j}) ≤ (2+o(1)) θ (M/φ(M)) (M³/u) Σ_l 1/l² ≤ (2+o(1)) · ((1/2) log u/log₂u) · ζ(2) · θM³/u. □

By (1) and Lemma A, using 2ζ(2)·3/π² = 1,

  Σ_{j∈J} Σ_{i∈U} S₁(n_{i,j}) ≤ K (ζ(2)+o(1)) θM³ log u/(u log₂u) ≤ (2ζ(2)c₀/(1−ε) + o(1)) θM³ = (1 − ε + o(1)) θM³.

(iv) Conclusion. The full double sum over J is ≤ (1 − ε + o(1)) θM³. Any j ∈ J with Σ_{i≤L} S(n_{i,j}) ≥ jM + A contributes at least (1−θ)M², so the number of such j is at most ((1−ε)/(1−θ) + o(1)) θM < θM − 1 ≤ |J| for large u (as θ = ε/2 < ε). Hence some j ∈ J has Σ_{i=1}^{L} S(jM + A + i) < jM + A, i.e. f(n) > L for n := jM + A.

Finally (1−θ)M² ≤ n < M² + M gives u = (1/2 + o(1)) log n, so L = (c₀/2 + o(1)) log n log₂n log₄n/(log₃n)² with c₀/2 = 3(1−ε)²/(2π²) ≥ 3/(2π²) − ε. Since n → ∞ with u, there are infinitely many such n. □

4. Remarks on what this does and doesn't do

- Only the provable half of "short translates" was used (Brun–Titchmarsh on the translate variable j), not Proposition 1.2. The FGKMT hypergraph covering could be transplanted too, but it gives the same order — ≈ log₂u survivors per prime in (u/2, u], total ≍ u log₂u/log u — so at most a constant-factor gain.
- The estimate in (ii) tolerates L = o(u log u log₂u), so the bottleneck is now entirely the covering, with (log₂u)³/log₃u of room. Closing that gap would need a statement of Proposition-1.2 strength — and in fact stronger, since one needs P(n+i) ≤ (n+i)/L rather than compositeness for all uncovered i at a single j — i.e. exactly the Poisson-tail estimate that is out of reach today.
- The constant 3/(2π²) is not optimized (it loses a factor 4 in Brun–Titchmarsh); a Bombieri–Vinogradov-free asymptotic for primes in progressions to modulus M ≈ √n is what would be needed to sharpen it, and none is available.
